Classical gravitational scattering with a massive scalar mediator

We consider the classical scattering of two gravitating compact objects in the presence of a massive scalar mediator, providing a simple model of exotic phenomena. Through dimensional analysis, we argue that such a process can only be classical in the presence of gravity, a consequence of which is that perturbing in the coupling of the scalar to a worldline is not separate from the post-Minkowskian expansion. When computing asymptotic observables, the massive mediator complicates the Fourier transforms to impact-parameter space at next-to-leading order. We reduce these to univariate parametric integrals - amenable to numerical integration - and produce analytic results for the linear impulse and the scattering angle to the second post-Minkowskian order. The scattering angle exhibits a maximum when the range of the scalar-mediated force is comparable to the impact parameter, a possible signature of a massive scalar mediator. In the opposite, large-mass regime we uncover a screening effect: integrating out the scalar sourced by each compact object reduces its gravitational mass by an amount linear in the scalar's mass. Both of these phenomena are next-to-leading-order effects.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Classical gravitational scattering with a massive mediator*)


(* ::Text:: *)
(*Birgitta Biendarra, Kays Haddad, Jan Plefka*)


(* ::Text:: *)
(*Ancillary file accompanying the arXiv submission. All equation numbers refer to the paper.*)
(*We use a mostly-minus metric convention and set c=1. The classical coupling scaling of eq. (4) implies that scalar couplings count as half-integer powers of G, so that the 1PM/2PM (order G/G^2) results below contain both purely gravitational and scalar-exchange contributions.*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (relative Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- G  (Newton's constant)*)
(*-- \[Mu]  (mass of the scalar mediator, dimension of inverse length); it enters all results only through |\[Beta]| = \[Mu]|b|*)
(*-- magb := |b| = Sqrt[-b.b]  (modulus of the impact parameter)*)
(*-- mag\[Beta] := |\[Beta]| = \[Mu] |b|  (dimensionless product of scalar mass and impact parameter, defined below eq. 13)*)
(*-- cb[i,j] := cBar_{i,j}  (dimensionless worldline-scalar couplings; c_{i,j} = cBar_{i,j} m_i G^(j/2), see eq. 4)*)


(* ::Subsection:: *)
(*Vectors*)


(* ::Text:: *)
(*-- v[i] := v_i  (asymptotic velocities, v_i.v_i = 1)*)
(*-- b := b_1 - b_2, projected onto the plane orthogonal to both velocities (eqs. 14-15); spacelike, b.b = -magb^2*)
(*-- \[Beta] := \[Mu] b  (defined below eq. 13), so that \[Beta]^\[Rho] = \[Mu] b^\[Rho] and \[Beta].\[Beta] = -mag\[Beta]^2*)
(*-- The dual velocities vCheck_i (eq. 16) appear expanded, e.g. (\[Gamma]^2-1) vCheck_1 = \[Gamma] v_2 - v_1.*)


(* ::Text:: *)
(*dot[vec1,vec2] := vec1.vec2  (Lorentz dot product between vectors vec1 and vec2)*)
(*LI[\[Rho]] denotes the free Lorentz index \[Rho], such that dot[b,LI[\[Rho]]] = b^\[Rho], dot[v[1],LI[\[Rho]]] = v_1^\[Rho], etc.*)


(* ::Subsection:: *)
(*Fourier transforms*)


(* ::Text:: *)
(*The Fourier transforms to impact-parameter space appearing in the impulse:*)
(*-- F1 = the tree-level transform (eq. 17)*)
(*-- F21, F22a = the NLO transforms of families 1 and 2a (eq. 27)*)
(*-- derivsF22b = (1 + \[Square]_\[Beta]/2) F^(2)_2b, i.e. eq. 28 with the consistency condition eq. 30 inserted*)
(*The remaining univariate parametric integrals are kept Inactive; use Activate[...] after substituting numerical values.*)


F1[bb_] := BesselK[0,bb]/(2\[Pi] Sqrt[\[Gamma]^2-1]); (*eq 17*)
F21[bb_] := -(1/(4\[Pi] Sqrt[\[Gamma]^2-1]))Inactive[NIntegrate][Exp[-bb/Sqrt[s]] Log[1-s]/(s Sqrt[1-s]),{s,0,1}]; (*first line eq 27*)
F22a[bb_] := -1/(2\[Pi] bb Sqrt[\[Gamma]^2-1]) (1-2bb Inactive[NIntegrate][BesselK[1,2bb s]/s,{s,1,\[Infinity]}]); (*second line eq 27*)
derivsF22b[bb_] := -(1/(2\[Pi] Sqrt[\[Gamma]^2-1])) BesselK[1,bb]^2; (*eq 28 with eq 30 plugged in*)


(* ::Subsection:: *)
(*Derivative operators with respect to |\[Beta]|*)


(* ::Text:: *)
(*For functions of the transverse-plane radius |\[Beta]| in the mostly-minus convention:*)
(*-- D\[Beta]1 = \[PartialD]/\[PartialD]|\[Beta]|*)
(*-- D\[Beta]2 = \[Square]_\[Beta] = -\[PartialD]^2/\[PartialD]|\[Beta]|^2 - (1/|\[Beta]|)\[PartialD]/\[PartialD]|\[Beta]|*)
(*-- D\[Beta]3 = \[PartialD]/\[PartialD]|\[Beta]| \[SmallCircle] \[Square]_\[Beta]*)


D\[Beta]1[expr_] := D[expr,mag\[Beta]];
D\[Beta]2[expr_] := - (1/mag\[Beta]) D[expr,mag\[Beta]] - D[expr,{mag\[Beta],2}];
D\[Beta]3[expr_] := 1/mag\[Beta]^2 D[expr,mag\[Beta]] - 1/mag\[Beta] D[expr,{mag\[Beta],2}] - D[expr,{mag\[Beta],3}];


(* ::Subsection:: *)
(*Results*)


(* ::Text:: *)
(*Naming scheme (n = 1,2 labels the PM order, i.e. the power G^n including the scalar couplings):*)
(*-- \[CapitalDelta]pGR[n], \[CapitalDelta]pSc[n], \[CapitalDelta]p[n] := purely gravitational / scalar-correction / total contributions to the impulse of particle 1, \[CapitalDelta]p_1^\[Rho], at order G^n; \[CapitalDelta]pTot = \[CapitalDelta]p[1] + \[CapitalDelta]p[2]*)
(*-- At 2PM the scalar impulse is further resolved into the diagram families of fig. 1 and fig. 2 (eq. 23): \[CapitalDelta]pSc2fam1, \[CapitalDelta]pSc2fam2a, \[CapitalDelta]pSc2fam2b*)
(*-- \[Chi]GR[n], \[Chi]Sc[n], \[Chi][n] := the corresponding contributions to the scattering angle at order G^n; \[Chi]Tot = \[Chi][1] + \[Chi][2]*)
(**)
(*The scattering angle is obtained from the impulse via sin(\[Chi]) = bCheck.\[CapitalDelta]p_1/pInf (eq. 36), where bCheck^\[Mu] = b^\[Mu]/|b| and pInf = m_1 m_2 Sqrt[(\[Gamma]^2-1)/Etot^2] is the centre-of-mass momentum (eq. 37), with total energy Etot^2 = (p_1+p_2)^2 = m_1^2 + 2\[Gamma] m_1 m_2 + m_2^2.*)


(* ::Section:: *)
(*Impulse at 1PM and 2PM*)


(* ::Subsection:: *)
(*1PM*)


\[CapitalDelta]pGR[1] = -((2 G m[1] m[2] (2\[Gamma]^2-1))/(Sqrt[\[Gamma]^2-1] magb^2)) dot[b,LI[\[Rho]]];


\[CapitalDelta]pSc[1] = -((G m[1] m[2] cb[1,1] cb[2,1])/(2\[Pi] Sqrt[\[Gamma]^2-1])) dot[\[Beta],LI[\[Rho]]]/magb BesselK[1,mag\[Beta]]; (*eq 18*)


\[CapitalDelta]p[1] := \[CapitalDelta]pGR[1] + \[CapitalDelta]pSc[1];


(* ::Subsection:: *)
(*2PM*)


\[CapitalDelta]pGR[2] = -((3\[Pi] G^2 m[1] m[2] (5\[Gamma]^2-1)(m[1]+m[2]))/(4 Sqrt[\[Gamma]^2-1] magb^3)) dot[b,LI[\[Rho]]] - (2 G^2 m[1] m[2] (2\[Gamma]^2-1)^2)/((\[Gamma]^2-1)^2 magb^2) ((\[Gamma] m[1]+m[2])dot[v[1],LI[\[Rho]]]-(\[Gamma] m[2]+m[1])dot[v[2],LI[\[Rho]]]);


(* ::Text:: *)
(*The scalar-sensitive 2PM impulse, resolved into the diagram families of eq. 23:*)


\[CapitalDelta]pSc2fam1 = (G^2 m[1] m[2])/magb^2 (cb[1,1] cb[2,1] (m[1]+m[2]))/(\[Gamma]^2-1) mag\[Beta] dot[\[Beta],LI[\[Rho]]]((2\[Gamma]^2-1)D\[Beta]1[F1[mag\[Beta]]]+(\[Gamma]^2-1)D\[Beta]3[F21[mag\[Beta]]]); (*first line eq 23*)


\[CapitalDelta]pSc2fam2a = G^2 m[1] m[2] (cb[1,1]^2 m[1]+cb[2,1]^2 m[2])/(2 magb^2) mag\[Beta] dot[\[Beta],LI[\[Rho]]](Sqrt[\[Gamma]^2-1]/(2\[Pi] mag\[Beta])-(\[Gamma]^2 F22a[mag\[Beta]]+1/4 (\[Gamma]^2-1)(1/mag\[Beta]^2 F22a[mag\[Beta]]+D\[Beta]2[F22a[mag\[Beta]]]))); (*second line eq 23*)


\[CapitalDelta]pSc2fam2b = (G^2 m[1] m[2])/(4\[Pi] magb^2) mag\[Beta] dot[\[Beta],LI[\[Rho]]]((cb[1,1]^2 cb[2,1]^2 (m[1]+m[2]))/(\[Gamma]^2-1) D\[Beta]1[F1[2 mag\[Beta]]]+1/2 (cb[1,1]^2 cb[2,2] m[1]+cb[2,1]^2 cb[1,2] m[2])(1/mag\[Beta]^2 F22a[mag\[Beta]]+D\[Beta]2[F22a[mag\[Beta]]])) - (G^2 m[1] m[2])/(4\[Pi] magb^2) (cb[1,1]^2 cb[2,1]^2 mag\[Beta]^2)/((\[Gamma]^2-1)^(3/2)) (m[2](\[Gamma] dot[v[2],LI[\[Rho]]]-dot[v[1],LI[\[Rho]]])-m[1](\[Gamma] dot[v[1],LI[\[Rho]]]-dot[v[2],LI[\[Rho]]])) derivsF22b[mag\[Beta]]; (*third line eq 23*)


\[CapitalDelta]pSc[2] := \[CapitalDelta]pSc2fam1 + \[CapitalDelta]pSc2fam2a + \[CapitalDelta]pSc2fam2b;


\[CapitalDelta]p[2] := \[CapitalDelta]pGR[2] + \[CapitalDelta]pSc[2];


(* ::Subsection:: *)
(*Total*)


\[CapitalDelta]pTot := \[CapitalDelta]p[1] + \[CapitalDelta]p[2];


(* ::Section:: *)
(*Scattering angle at 1PM and 2PM*)


(* ::Text:: *)
(*The scattering angle follows from the impulse via the conservative-regime definition of eq. (36),*)
(**)
(*    sin(\[Chi]) = bCheck.\[CapitalDelta]p_1/pInf,   bCheck^\[Mu] = b^\[Mu]/|b|,*)
(**)
(*with the centre-of-mass momentum pInf of eq. (37). It is extracted by picking out the b^\[Mu] component of the impulse and dividing by pInf. In the mostly-minus convention bCheck.b = -|b|, and since \[Beta]^\[Mu] = \[Mu] b^\[Mu] one has bCheck.\[Beta] = -|\[Beta]| for the scalar contributions written in terms of \[Beta]^\[Mu]. The velocity-proportional (longitudinal) pieces of the impulse drop out, as b.v_i = 0 by eqs. (14-15).*)
(*Through 2PM, sin(\[Chi]) and \[Chi] coincide, since sin(\[Chi]) = \[Chi] + O(G^3). This signed definition accounts for the attractive or repulsive quality of the encounter: \[Chi] > 0 for attraction.*)


pInf = m[1] m[2] Sqrt[(\[Gamma]^2-1)/(m[1]^2+2 \[Gamma] m[1] m[2]+m[2]^2)]; (*eq 37*)


bComponent[expr_] := expr /. {dot[b,LI[\[Rho]]] -> -magb, dot[\[Beta],LI[\[Rho]]] -> -mag\[Beta], dot[v[_],LI[\[Rho]]] -> 0}; (*contraction with bCheck^\[Mu] = b^\[Mu]/|b|*)


(* ::Subsection:: *)
(*1PM and 2PM contributions*)


\[Chi]GR[n_] := bComponent[\[CapitalDelta]pGR[n]]/pInf;


\[Chi]Sc[n_] := bComponent[\[CapitalDelta]pSc[n]]/pInf;


\[Chi][n_] := bComponent[\[CapitalDelta]p[n]]/pInf;


(* ::Text:: *)
(*\[Chi]GR[1] + \[Chi]GR[2] reproduces the purely gravitational angle of eq. (38).*)


(* ::Subsection:: *)
(*Total*)


\[Chi]Tot := \[Chi][1] + \[Chi][2];

